Recurrence and transience for the frog model on trees

The frog model is a growing system of random walks where a particle is added whenever a new site is visited. A longstanding open question is how often the root is visited on the infinite $d$-ary tree. We prove the model undergoes a phase transition, finding it recurrent for $d=2$ and transient for $d\geq 5$. Simulations suggest strong recurrence for $d=2$, weak recurrence for $d=3$, and transience for $d\geq 4$. Additionally, we prove a 0-1 law for all $d$-ary trees, and we exhibit a graph on which a 0-1 law does not hold. To prove recurrence when $d=2$, we construct a recursive distributional equation for the number of visits to the root in a smaller process and show the unique solution must be infinity a.s. The proof of transience when $d=5$ relies on computer calculations for the transition probabilities of a large Markov chain. We also include the proof for $d \geq 6$, which uses similar techniques but does not require computer assistance.

==> anc/frog.sage <==
# To reproduce the main calculation from our paper, attach this file to your SAGE session,
# and just run
#
# sage: M = get_matrix()
#
# This computes the matrix of expectations from the proof of Theorem 1 (ii).
# To quickly check its eigenvalues with theta = log(3) using approximate arithmetic, type:
#
# sage: highest_eigenvalue(M, alpha=1/3)
#
# The output that you should see at this point is:
#
# (0.99890591081476066+0j)
#
# To confirm that this matrix has all of its eigenvalues below 1 without using approximate
# arithmetic, compute large powers of the matrix and check that its row sums are bounded by 1,
# as described in the paper:
#
# sage: sm = to_sage_matrix(M, alpha=1/3)
# sage: for _ in range(10): sm = sm^2
# sage: print infinity_norm(sm) < 1
#
# Sage should print out:
#
# True
#
# This confirms that the 1024th power of the matrix has all of its row sums
# bounded by 1, which confirms that its spectral radius is less than 1.
#
#
# To check the result of Proposition 17 with approximate arithmetic, type
#
# sage: highest_eigenvalue(five_six_matrix, alpha=1/3)
#
# which should output
#
# 0.99371085208106813
#
# To confirm this using exact arithmetic, type
#
# sage: sm = to_sage_matrix(five_six_matrix, alpha=1/3)
# sage: print infinity_norm(sm^66) < 1
#
#
# For a more in-depth look at this program, see the page of explanation that accompanies it,
# as well as the documentation for the individual functions.
#
# --Chris Hoffman, Toby Johnson, and Matt Junge


import itertools
import numpy

d = int(5)
alpha = var('alpha')

five_six_matrix = [[symbolic_expression(0), symbolic_expression(0), symbolic_expression(0), symbolic_expression(0), 5/6*alpha, 1/6 / alpha],
                   [symbolic_expression(0), symbolic_expression(0), symbolic_expression(0), 5/36*alpha, 1/36 / alpha + 55/36*alpha, 5/18 / alpha],
                   [symbolic_expression(0), symbolic_expression(0), symbolic_expression(0), 1/6*alpha, 2/3 * alpha, 1/6 / alpha],
                   [symbolic_expression(0), 6/7*alpha, 1/7 / alpha, symbolic_expression(0), symbolic_expression(0), symbolic_expression(0)],
                   [6/49 * alpha, 1/49 / alpha + 78/49*alpha, 12/49 / alpha, symbolic_expression(0), symbolic_expression(0), symbolic_expression(0)],
                   [1/7 * alpha, 5/7 * alpha, 1/7 / alpha, symbolic_expression(0), symbolic_expression(0), symbolic_expression(0)]]

class Frog(object):
    def __init__(self, position):
        """Make a new frog on a tree"""
        
        self.position = position

    def __repr__(self):
        return "Frog({})".format(self.position)

    def level(self):
        """Return the level of self on the tree."""
        return len(self.position)
    
    def move_back(self):
        """Move self towards the root.

        Raise a ValueError if self is already at the root.

        """
        if self.position == ():
            raise ValueError("Can't move up. Already at the root.")
        else:
            self.position = self.position[:-1]

    def move_forward(self, child):
        """Move self to a child of its current vertex.

        child:
            A number from 0 to d-1 indicating which child to move to.

        """ 
        self.position = self.position + (child,)


class FrogSpace(object):
    """Represents the world where frogs live."""
    
    def __init__(self, num_active_frogs=1, num_empty_children=0, num_empty_siblings=0):
        """Create a new space of frogs on a d-ary tree.

        The space starts with the configuration specified, with the active frogs starting
        at level 2 (so that they have space to move backwards up to two steps).

        """
        self.active_frogs = []
        # since we'll start with particles at (0, 0), positions (), (0,), and
        #     (0, 0) should start empty
        self.cleared_positions = { (), (int(0),), (int(0), int(0)) }

        self.active_frogs.extend( Frog((int(0), int(0))) for _ in range(num_active_frogs) )
        self.cleared_positions.update( (int(0), int(0), child) for child in range(num_empty_children) )
        self.cleared_positions.update( (int(0), sibling) for sibling in range(1, num_empty_siblings+1) )

    def __repr__(self):
        return repr(self.active_frogs)
        
    def copy(self, delete_first = False):
        """Duplicate the frog space and all of the frogs living in it.

        delete_first:
            If this is true, return a duplicate of the frog space with all but its first frog.

        Return the new frog space.

        """
        new_frogland = FrogSpace()
        if delete_first:
            new_frogland.active_frogs = [Frog(frog.position) for frog in self.active_frogs[1:]]
        else:
            new_frogland.active_frogs = [Frog(frog.position) for frog in self.active_frogs]
        new_frogland.cleared_positions = set(self.cleared_positions)
        return new_frogland

    def advance(self, steps):
        """Calculate all possible states that self could transition to in the given
        number of steps.

        Return a list of pairs (frogland, p), where frogland is an instance of FrogSpace,
        and p indicates the probability of transitioning to that state.

        This method is just a wrapper around advance_slow or advance_fast. You can
        change it to decide which implementation you'd like the program to use.

        """
        return self.advance_fast(steps)

    def advance_slow(self, steps):
        """An implementation of advance using the slowest, most naive algorithm."""

        if steps == 1:
            n = len(self.active_frogs)
            num_outcomes = (d+1)^n
            transitions = [] # will hold the (frogland, p) pairs to be returned
            
            for motions in itertools.product(range(d+1), repeat=n):
                # loop through all (d+1)^n possibilities for where each active frog will move
                
                new_state = self.copy()
                new_frogs = []
                for frog, motion in zip(new_state.active_frogs, motions):
                    if motion == d:
                        frog.move_back()
                    else:
                        frog.move_forward(motion)
                        if frog.position not in new_state.cleared_positions:
                            # a new frog has just woken
                            new_state.cleared_positions.add(frog.position)
                            new_frogs.append(Frog(frog.position))
                new_state.active_frogs.extend(new_frogs)
                transitions.append( (new_state, 1/num_outcomes) )

            return transitions

        else: # take more than one step
            transitions = [ (self, 1) ]
            for _ in range(steps):
                new_transitions = []
                for new_state, p in transitions:
                    next_states = new_state.advance_slow(1)
                    new_transitions.extend( (state, p*state_p) for state, state_p in next_states)
                transitions = new_transitions
            return transitions

    def advance_fast(self, steps=1):
        """An implementation of advance using a smarter algorithm."""

        if steps == 1:
            # We use a recursive algorithm: move the first frog, and then apply the function
            # recursively to get all possibilities for the motion of the other frogs
            
            if len(self.active_frogs) == 0:
                return [ (self.copy(), 1) ]

            possibilities = []
            frog = self.active_frogs[0]
            num_woken_children = next(i for i in itertools.count()
                                      if frog.position + (i,) not in self.cleared_positions)

            # three possibilities for where this frog could move

            # possibility 1: to an unvisited child
            p = (d - num_woken_children) / (d+1)
            if p > 0:
                possibility = self.copy(delete_first=True)
                new_frog = Frog(frog.position)
                new_frog.move_forward(num_woken_children)
                possibility.cleared_positions.add(new_frog.position)
                for suboutcome, suboutcome_p in possibility.advance_fast():
                    suboutcome.active_frogs.append(Frog(new_frog.position))
                    suboutcome.active_frogs.append(Frog(new_frog.position))
                    possibilities.append( (suboutcome, p*suboutcome_p) )

            # possibility 2: to a previously visited child
            for i in range(num_woken_children):
                p = 1 / (d+1)
                possibility = self.copy(delete_first=True)
                new_frog = Frog(frog.position)
                new_frog.move_forward(i)
                for suboutcome, suboutcome_p in possibility.advance_fast():
                    suboutcome.active_frogs.append(Frog(new_frog.position))
                    possibilities.append( (suboutcome, p*suboutcome_p) )

            #possibility 3: to its parent
            p = 1 / (d+1)
            possibility = self.copy(delete_first=True)
            new_frog = Frog(frog.position)
            new_frog.move_back()
            for suboutcome, suboutcome_p in possibility.advance_fast():
                suboutcome.active_frogs.append(Frog(new_frog.position))
                possibilities.append( (suboutcome, p*suboutcome_p) )
                
            return possibilities

        else:
            transitions = [ (self, 1) ]
            for _ in range(steps):
                new_transitions = []
                for new_state, p in transitions:
                    next_states = new_state.advance_fast(1)
                    new_transitions.extend( (state, p*state_p) for state, state_p in next_states)
                transitions = new_transitions
            return transitions
    
    def identify_types(self):
        """Return a representation of self as a collection of particles.

        Return a list of values of the form ((a, b, c), level), where
        1 <= a <= 3 and 0 <= b,c <= 2. level is either -2, 0, or 2.
        Each entry represents a particle of type P(a, b, c) at position level.
        
        """
        # index active frogs by position
        frog_dict = {}
        for frog in self.active_frogs:
            try:
                frogs_at_position = frog_dict[frog.position]
            except KeyError:
                frogs_at_position = []
                frog_dict[frog.position] = frogs_at_position
            frog_dict[frog.position].append(frog)

        particles = []
        # loop through every position containing frogs
        for position, frogs in frog_dict.iteritems():
            a = len(frogs)
            b = sum( position + (child,) in self.cleared_positions
                     for child in range(d) )
            if len(position) > 0:
                c = sum( position[:-1] + (sibling,) in self.cleared_positions
                         for sibling in range(d) ) - 1
            #subtract 1 to avoid counting a vertex as its own sibling
            else:  #if position is (), none of its siblings have been visited
                c = 0
            level = len(position) - 2

            # We have a particle of type P(a, b, c) at level. We don't allow
            # b > 2 or c > 2, though.
            if b > 2:
                b = 2
            if c > 2:
                c = 2

            # and now, add the particle, breaking it up into multiple ones if a > 3
            if a <= 3:
                particles.append( ((a, b, c), level) )
            else:
                particles.extend( ((3, b, c), level) for _ in range(a/3) )
                if a % 3 > 0:
                    particles.append( ((a%3, b, c), level) )
        return particles
            

def get_transitions(a, b, c):
    """Calculate the distribution of particles after two steps,
    starting from a particle of type P(a, b, c).

    Return a dict. Each key is a possible state, represented as a set
    of particles in the format returned by FrogSpace.identify_types().
    The associated value is the exact probability of transitioning
    to that state.

    """
    if a < 1 or a > 3 or b < 0 or b > 2 or c < 0 or c > 2:
        raise ValueError("We need 1 <= a <= 3, 0 <= b, c <= 2.")
    frogland = FrogSpace(a, b, c)
    states = frogland.advance(2)

    distribution = {}
    for state, p in states:
        particle_state = tuple(sorted(state.identify_types()))
        if particle_state in distribution:
            distribution[particle_state] += p
        else:
            distribution[particle_state] = p

    assert sum(distribution.values()) == 1
    return distribution
    
def get_matrix():
    """Return a list of lists M, where M[i][j] is the expected weight of particles
    of type j at time 2, starting with a particle of type i at time 0.
    Here type 0 is P(1, 0, 0), type 2 is P(1, 0, 1), and so on, in lexicographic
    order. The expressions returned are given in terms of a symbolic value alpha,
    and the weight function is \sum alpha^i, where the i's go
    over all positions of particles. That is, alpha = e ^ -theta.

    """
    M = [[symbolic_expression(0)] * 27 for _ in range(27)]
    for i, (a, b, c) in enumerate( itertools.product(range(1, 4), range(3), range(3)) ):        
        transitions = get_transitions(a, b, c)
        for state, p in transitions.iteritems():
            for (aa, bb, cc), level in state:
                j = 9*(aa-1) + 3*bb + cc
                M[i][j] += p * alpha^level

    return M


def to_sage_matrix(M, alpha):
    """Convert M to a SAGE matrix over the rationals, given a value to substitute for alpha."""

    return Matrix(QQ, [[element(alpha=alpha) for element in row]
                                   for row in M])

def infinity_norm(A):
    """Return the maximum absolute row sum of the sage matrix A."""

    return max( sum(abs(A[i][j]) for j in range(A.ncols())) for i in range(A.nrows()))


def highest_eigenvalue(M, alpha):
    """Approximately compute the highest eigenvalue of M for a specified value of alpha.

    The computation uses numpy to do the linear algebra.

    M:
        A list of lists of symbolic expressions. Should be the output of get_matrix().

    alpha:
        A floating point value to substitute for alpha. Recall that alpha is e ^ -theta.

    """

    numpy_matrix = numpy.array([[element(alpha=alpha) for element in row]
                                   for row in M], dtype=numpy.float_)
    return max(numpy.linalg.eigvals(numpy_matrix))




